Integrated triple-collinear counter-terms for the nested soft-collinear subtraction scheme

We obtain analytic results for integrated triple-collinear splitting functions that emerge as collinear counter-terms in the context of the nested soft-collinear subtraction scheme arXiv:1702.01352 . With these results, all integrated subtraction terms required for NNLO QCD computations within this scheme are known analytically. In addition to improving efficiency and numerical stability of practical computations, the availability of these results will contribute towards establishing a general NNLO QCD subtraction formula for generic hard scattering processes in hadron collisions, similar to Catani-Seymour and FKS subtractions at NLO.

==> anc/results.m <==
(*
Ancillary file for the article

"Integrated triple-collinear counter-terms for the nested soft-collinear subtraction scheme"

by Maximilian Delto and Kirill Melnikov,
TTP19-004, P3H-19-001, arXiv:1901.05213

For the triple-collinear splitting off an initial state parton, we provide the z-dependent integrands displayed in Eq.(3.11) and Eq.(3.18). We use the names displayed in the fourth column of Table 1 to abbreviate channels. The following three tags split into the different contributions:
REG     : multiplies the regular part
DELTA   : multiplies the part proportional to the Dirac delta of 1-z
PLUS    : multiplies the plus part

For the triple-collinear splitting off an final state parton, we provide the integrals in Eq.(6.1), using the names in the fourth column of Table 2.
*)

{ ISR[z, 1] -> (CA*CF* ( 1/ep * ((76 - 15*z + (-61 + 6*Pi^2)*z^2)/(36*(-1 + z)) - (11*(1 + z)*Log[2])/6 + ((2 + 11*z^2)/(12*(-1 + z)) + ((1 + z^2)*Log[1 - z])/(2 - 2*z))*Log[z] + ((1 + z^2)*PolyLog[2, z])/(2 - 2*z)) + ((11*(1 + z)*Log[2]^2)/2 + ((-76 + 15*z + (61 - 6*Pi^2)*z^2)*Log[1 - z])/(9*(-1 + z)) + ((-20 + 57*z + 49*z^2)/(36*(-1 + z)) + ((-1 + z)*Log[1 - z])/2 + (2*(1 + z^2)*Log[1 - z]^2)/(-1 + z))*Log[z] + 
 ((2 + 11*z^2)/(8 - 8*z) + ((1 + z^2)*Log[1 - z])/(4*(-1 + z)))*Log[z]^2 + Log[2]*((1 + 4*Pi^2 + 6*z - 7*z^2)/(6 - 6*z) + (22*(1 + z)*Log[1 - z])/3 + ((2 + 11*z^2)/(3 - 3*z) + (2*(1 + z^2)*Log[1 - z])/(-1 + z))*Log[z]) + 
 ((7 - 6*z + 25*z^2)/(6*(-1 + z)) + (2*(1 + z^2)*Log[2])/(-1 + z) + (2*(1 + z^2)*Log[1 - z])/(-1 + z) + ((1 + z^2)*Log[z])/(2*(-1 + z)))*PolyLog[2, z] + (2*(1 + z^2)*PolyLog[3, 1 - z])/(-1 + z) + 
 ((1 + z^2)*PolyLog[3, z])/(2 - 2*z) + (Pi^2*(12 + 12*z - 50*z^2) + 3*(165 - 46*z - 36*Zeta[3] + z^2*(-119 + 48*Zeta[3])))/(36*(-1 + z))) ) + CF*CF*( 1/ep*((3*(-1 + z))/2 - z*Log[z] + ((3 + z^2)*Log[z]^2)/(4*(-1 + z)) + Log[2]*(1 - z + ((-1 - z)*Log[z])/2)) + ((6 - 6*z)*Log[1 - z] + ((3*(-1 + z)*z - Pi^2*(5 + 3*z^2))*Log[z])/(3*(-1 + z)) + (z*Log[z]^2)/2 + ((19 + 9*z^2)*Log[z]^3)/(12 - 12*z) + Log[2]^2*((7*(-1 + z))/2 + (7*(1 + z)*Log[z])/4) + 
 Log[2]*(6 - 6*z + Pi^2*(1 + z) + 4*(-1 + z)*Log[1 - z] + (-1 + 3*z)*Log[z] + ((7 + z^2)*Log[z]^2)/(2 - 2*z)) + (-4*z - 2*(1 + z)*Log[2] - (2*(1 + z^2)*Log[z])/(-1 + z))*PolyLog[2, z] + 
 (2*(5 + 3*z^2)*PolyLog[3, z])/(-1 + z) + (33 - 2*(33 + 2*Pi^2)*z + z^2*(33 + 4*Pi^2 - 36*Zeta[3]) - 60*Zeta[3])/(6*(-1 + z))) ) ) * REG + (CA*CF* ( 1/ep * (32/9 - Pi^2/6 + (11*Log[2])/3) + (22 + (11*Pi^2)/9 + ((-1 - 2*Pi^2)*Log[2])/3 - 11*Log[2]^2 - 7*Zeta[3]) ) + CF*CF*( 1/ep*(0) + ((-4*Pi^2*Log[2])/3) ) ) * PLUS + (CA*CF* ( 1/ep * ( -1571/216 + (11*Pi^2)/36 + (Pi^2*Log[2])/3 + (11*Log[2]^2)/2 - (32*Log[Emax/E1])/9 + (Pi^2*Log[Emax/E1])/6 - (11*Log[2]*Log[Emax/E1])/3 + (3*Zeta[3])/8     ) + ( -253/12 - (301*Pi^2)/432 + (211*Pi^4)/1440 + (913*Log[2])/108 + (55*Pi^2*Log[2])/36 - (79*Log[2]^2)/9 - (11*Pi^2*Log[2]^2)/12 - 
 (176*Log[2]^3)/9 - Log[2]^4/12 + (383*Log[Emax/E1])/54 - (22*Pi^2*Log[Emax/E1])/9 + (Log[2]*Log[Emax/E1])/3 - (2*Pi^2*Log[2]*Log[Emax/E1])/3 - 
 11*Log[2]^2*Log[Emax/E1] + (64*Log[Emax/E1]^2)/9 - (Pi^2*Log[Emax/E1]^2)/3 + (22*Log[2]*Log[Emax/E1]^2)/3 - 2*PolyLog[4, 1/2] + (121*Zeta[3])/8 + 
 (19*Log[2]*Zeta[3])/4 + (11*Log[Emax/E1]*Zeta[3])/2   ) ) + CF*CF*( 1/ep*((Pi^2*Log[2])/3) + ((-7*Pi^2*Log[2]^2)/6 + 8*Log[2]*Zeta[3]) ) ) * DELTA ,
  ISR[z, 2] -> CA *CA * ( 1/ep*(-(-268 + 237*z + 134*z^2 - 103*z^3 + 268*z^4 + 6*Pi^2*(2 + z + 2*z^2 + 2*z^3))/(36*z*(1 + z)) + ((-3 - 2*z + 3*z^2 + 2*z^3 + z^4)*Log[z]^2)/(-1 + z^2) + Log[2]*(-40/3 + 11/z + (29*z)/3 - 11*z^2 + 4*(1 + z)*Log[z]) + 
 Log[z]*((-11 + 44/z + 25*z)/6 - (2*(1 + z + z^2)^2*Log[1 + z])/(z*(1 + z))) - (2*(1 + z + z^2)^2*PolyLog[2, -z])/(z*(1 + z))) + (((-268 + 237*z + 134*z^2 - 103*z^3 + 268*z^4 + 6*Pi^2*(2 + z + 2*z^2 + 2*z^3))*Log[1 - z])/(9*z*(1 + z)) + ((17 + 10*z - 17*z^2 - 10*z^3 - 7*z^4)*Log[z]^3)/(3*(-1 + z^2)) + 
 Log[2]^2*(43 - 110/(3*z) - 32*z + (110*z^2)/3 - 14*(1 + z)*Log[z]) + (Pi^2*(1 + z + z^2)^2*Log[1 + z])/(z*(1 + z)) - (2*(1 + z + z^2)^2*Log[1 + z]^3)/(z*(1 + z)) + 
 Log[z]^2*(-9/4 - 22/z - (77*z)/4 - (11*z^2)/3 + ((1 - z + z^2)^2*Log[1 - z])/((-1 + z)*z) + ((1 + z + z^2)^2*Log[1 + z])/(z*(1 + z))) + 
 Log[z]*((1120 + 785*z + 85*z^2 - 261*z^3 - 1217*z^4 - 536*z^5 - 48*Pi^2*(1 - 4*z - z^2 + 4*z^3 + z^4 + 2*z^5))/(36*z*(-1 + z^2)) + (4*(1 + z)*(11 + z + 11*z^2)*Log[1 + z])/(3*z) + 
   (6*(1 + z + z^2)^2*Log[1 + z]^2)/(z*(1 + z)) + Log[1 - z]*(-8 + 22/(3*z) + 8*z - (22*z^2)/3 + (8*(1 + z + z^2)^2*Log[1 + z])/(z*(1 + z)))) + 
 Log[2]*((-2 + 40*z + 3*z^2 - 37*z^3 + 2*z^4 + 2*Pi^2*(-2 + z - 2*z^2 - 2*z^3 + 4*z^4))/(3*z*(1 + z)) + (4*(40 - 33/z - 29*z + 33*z^2)*Log[1 - z])/3 - (4*(-4 - 3*z + 4*z^2 + 3*z^3 + z^4)*Log[z]^2)/(-1 + z^2) + 
   Log[z]*((-2*(55 + 4*z + 40*z^2 + 11*z^3))/(3*z) + (8*(1 + z + z^2)^2*Log[1 + z])/(z*(1 + z)))) + 
 ((4*(1 + z)*(11 + z + 11*z^2))/(3*z) + (8*(1 + z + z^2)^2*Log[2])/(z*(1 + z)) + (8*(1 + z + z^2)^2*Log[1 - z])/(z*(1 + z)) + (2*(3 - z + 3*z^2 + z^3 - 3*z^4 + z^5)*Log[z])/(z*(-1 + z^2)))*PolyLog[2, -z] + 
 ((110 - 46*z + 74*z^2 - 22*z^3)/(3*z) + 16*(1 + z)*Log[2] - (2*(1 + z + z^2)^2*Log[z])/(z*(1 + z)))*PolyLog[2, z] - (2*(-3 - 5*z - 3*z^2 + 5*z^3 + 3*z^4 + 5*z^5)*PolyLog[3, 1 - z])/(z*(-1 + z^2)) + 
 ((26 + 10*z + 26*z^2 - 10*z^3 - 26*z^4 - 10*z^5)*PolyLog[3, -z])/(z - z^3) + ((2 + 30*z + 18*z^2 - 30*z^3 - 18*z^4 - 14*z^5)*PolyLog[3, z])/(z - z^3) + (12*(1 + z + z^2)^2*PolyLog[3, z/(1 + z)])/(z*(1 + z)) + 
 (4*(1 + z + z^2)^2*PolyLog[3, 1 - z^2])/(z*(1 + z)) + (1012 + 6*Pi^2*(33 - 13*z - 19*z^2 + 2*z^3 - 14*z^4 + 11*z^5) + z^5*(796 - 540*Zeta[3]) + 18*z*(53 + 57*Zeta[3]) - 3*z^4*(17 + 288*Zeta[3]) + z^2*(-961 + 486*Zeta[3]) - 
   2*z^3*(875 + 702*Zeta[3]))/(54*z*(-1 + z^2))) ) * REG + CA CA * ( 1/ep * ( (-1571 + 66*Pi^2 + 144*Pi^2*Log[2] + 1188*Log[2]^2 - 768*Log[Emax/E1] + 36*Pi^2*Log[Emax/E1] - 792*Log[2]*Log[Emax/E1] + 81*Zeta[3])/216 ) + ((-91080 - 3010*Pi^2 + 633*Pi^4 + 36520*Log[2] + 6600*Pi^2*Log[2] - 37920*Log[2]^2 - 9000*Pi^2*Log[2]^2 - 84480*Log[2]^3 - 360*Log[2]^4 + 
  30640*Log[Emax/E1] - 10560*Pi^2*Log[Emax/E1] + 1440*Log[2]*Log[Emax/E1] - 2880*Pi^2*Log[2]*Log[Emax/E1] - 47520*Log[2]^2*Log[Emax/E1] + 30720*Log[Emax/E1]^2 - 
  1440*Pi^2*Log[Emax/E1]^2 + 31680*Log[2]*Log[Emax/E1]^2 - 8640*PolyLog[4, 1/2] + 65340*Zeta[3] + 55080*Log[2]*Zeta[3] + 23760*Log[Emax/E1]*Zeta[3])/4320 ) ) * DELTA + CA CA * ( 1/ep * (32/9 - Pi^2/6 + (11*Log[2])/3) + (22 + (11*Pi^2)/9 + (-1/3 - 2*Pi^2)*Log[2] - 11*Log[2]^2 - 7*Zeta[3])  )*PLUS  ,
  ISR[z, 3] -> TR*CF*( 1/ep * ((13 + 7*z)/18 + (2*(1 + z)*Log[2])/3 + ((1 + z^2)*Log[z])/(3 - 3*z)) + ((-29 + (29 + 4*Pi^2)*z^2)/(9*(-1 + z)) - 2*(1 + z)*Log[2]^2 - (2*(13 + 7*z)*Log[1 - z])/9 + ((7 - 6*z - 5*z^2)*Log[z])/(9*(-1 + z)) + ((1 + z^2)*Log[z]^2)/(2*(-1 + z)) + 
 Log[2]*((-5 + z)/3 - (8*(1 + z)*Log[1 - z])/3 + (4*(1 + z^2)*Log[z])/(3*(-1 + z))) + ((4 + 4*z^2)*PolyLog[2, z])/(3 - 3*z))  ) * REG + TR*CF*( 1/ep * (-10/9 - (4*Log[2])/3) + ((-4*(16 + Pi^2))/9 + (4*Log[2])/3 + 4*Log[2]^2)  ) * PLUS + TR*CF*( 1/ep * ( 275/108 - Pi^2/9 - 2*Log[2]^2 + (10*Log[Emax/E1])/9 + (4*Log[2]*Log[Emax/E1])/3   ) + ( 509/108 + (97*Pi^2)/216 - (265*Log[2])/54 - (5*Pi^2*Log[2])/9 + (59*Log[2]^2)/9 + (64*Log[2]^3)/9 - (83*Log[Emax/E1])/27 + (8*Pi^2*Log[Emax/E1])/9 - 
 (4*Log[2]*Log[Emax/E1])/3 + 4*Log[2]^2*Log[Emax/E1] - (20*Log[Emax/E1]^2)/9 - (8*Log[2]*Log[Emax/E1]^2)/3 - (11*Zeta[3])/2  )  ) * DELTA,
  ISR[z, 4] -> TR*CF*( 1/ep * (((-1 + z)*(26 - 19*z + 26*z^2))/(18*z) + ((-3 - 8/z - 3*z)*Log[z])/6 + ((-1 - z)*Log[z]^2)/2 + Log[2]*(((-1 + z)*(4 + 7*z + 4*z^2))/(6*z) + (-1 - z)*Log[z])) + ((-10 + 52/(9*z) + 10*z - (52*z^2)/9)*Log[1 - z] + (11/4 + 4/z + (19*z)/4 + (2*z^2)/3)*Log[z]^2 + (5*(1 + z)*Log[z]^3)/6 + Log[2]^2*((-7*(-1 + z)*(4 + 7*z + 4*z^2))/(12*z) + (7*(1 + z)*Log[z])/2) + 
 Log[2]*((-213 + 122/z + 213*z - 122*z^2 + 12*Pi^2*(1 + z))/18 + (2 + 8/(3*z) - 2*z - (8*z^2)/3)*Log[1 - z] + (6 + 20/(3*z) + 6*z + (4*z^2)/3)*Log[z] + 3*(1 + z)*Log[z]^2) + 
 Log[z]*((70 + (57 + 6*Pi^2)*z + 6*(9 + Pi^2)*z^2 + 26*z^3)/(9*z) + (2 - 4/(3*z) - 2*z + (4*z^2)/3)*Log[1 - z] - (4*(1 + z)*(2 + z + 2*z^2)*Log[1 + z])/(3*z)) - (4*(2 + 3*z + 3*z^2 + 2*z^3)*PolyLog[2, -z])/(3*z) + 
 ((4*(-5 - 3*z^2 + z^3))/(3*z) - 4*(1 + z)*Log[2])*PolyLog[2, z] - 4*(1 + z)*PolyLog[3, z] + (394 - 178*z^3 - 6*Pi^2*(-8 + 3*z - 3*z^2 + 4*z^3) + 3*z^2*(-41 + 72*Zeta[3]) + 3*z*(-31 + 72*Zeta[3]))/(54*z))  ) * REG + TR*CF*( 1/ep * (0) + (0)  ) * PLUS + TR*CF*( 1/ep * (0) + (0)  ) * DELTA,
  ISR[z, 5] -> (CA - 2 CF) CF * ( 1/ep * ((Pi^2*(1 + z^2) + 3*(8 - 15*z + 7*z^2))/(12*(-1 + z)) - ((-5 + 2*z^2)*Log[z])/(4*(-1 + z)) - ((1 + z^2)*Log[1 - z]*Log[z])/(2*(-1 + z)) + ((1 + z^2)*Log[z]^2)/(4*(-1 + z)) - ((1 + z^2)*PolyLog[2, z])/(2*(-1 + z))) + (-((Pi^2*(1 + z^2) + 3*(8 - 15*z + 7*z^2))*Log[2])/(3*(-1 + z)) - ((Pi^2*(1 + z^2) + 3*(8 - 15*z + 7*z^2))*Log[1 - z])/(3*(-1 + z)) - ((66 - 57*z - 39*z^2 + 4*Pi^2*(1 + z^2))*Log[z])/(12*(-1 + z)) + 
 ((-5 + 2*z^2)*Log[2]*Log[z])/(-1 + z) + (3*(-1 + z)*Log[1 - z]*Log[z])/2 + (2*(1 + z^2)*Log[2]*Log[1 - z]*Log[z])/(-1 + z) + (2*(1 + z^2)*Log[1 - z]^2*Log[z])/(-1 + z) + ((-25 + 12*z + 4*z^2)*Log[z]^2)/(8*(-1 + z)) - 
 ((1 + z^2)*Log[2]*Log[z]^2)/(-1 + z) - ((1 + z^2)*Log[1 - z]*Log[z]^2)/(4*(-1 + z)) - (7*(1 + z^2)*Log[z]^3)/(12*(-1 + z)) - 2*(1 + z)*Log[z]*Log[1 + z] - 2*(1 + z)*PolyLog[2, -z] - 
 (2*(1 + z^2)*Log[z]*PolyLog[2, -z])/(-1 + z) - ((-13 + 6*z + z^2)*PolyLog[2, z])/(2*(-1 + z)) + (2*(1 + z^2)*Log[2]*PolyLog[2, z])/(-1 + z) + (2*(1 + z^2)*Log[1 - z]*PolyLog[2, z])/(-1 + z) - 
 (3*(1 + z^2)*Log[z]*PolyLog[2, z])/(2*(-1 + z)) + (3*(1 + z^2)*PolyLog[3, 1 - z])/(-1 + z) + (4*(1 + z^2)*PolyLog[3, -z])/(-1 + z) + (9*(1 + z^2)*PolyLog[3, z])/(2*(-1 + z)) - 
 (Pi^2*(11 - 6*z + z^2) + 3*(-1 - 6*z + 6*Zeta[3] + z^2*(7 + 6*Zeta[3])))/(12*(-1 + z)))  ) * REG + (CA - 2 CF) CF * ( 1/ep * (0) + (0)  ) * DELTA + (CA - 2 CF) CF * ( 1/ep * (0) + (0)  ) * PLUS, 
  ISR[z, 6] -> (CA - 2 CF) CF * ( 1/ep * (-(12*(-1 + z^2) + Pi^2*(1 + z^2))/(12*(1 + z)) + ((1 + z)*Log[z])/2 + ((1 + z^2)*Log[z]^2)/(4*(1 + z)) - ((1 + z^2)*Log[z]*Log[1 + z])/(1 + z) - ((1 + z^2)*PolyLog[2, -z])/(1 + z)) + (((12*(-1 + z^2) + Pi^2*(1 + z^2))*Log[2])/(3*(1 + z)) + ((12*(-1 + z^2) + Pi^2*(1 + z^2))*Log[1 - z])/(3*(1 + z)) - ((57 + 90*z + 33*z^2 + 4*Pi^2*(1 + z^2))*Log[z])/(12*(1 + z)) - 2*(1 + z)*Log[2]*Log[z] - 
 (-1 + z)*Log[1 - z]*Log[z] - (2 + z)*Log[z]^2 - ((1 + z^2)*Log[2]*Log[z]^2)/(1 + z) - (7*(1 + z^2)*Log[z]^3)/(12*(1 + z)) + (Pi^2*(1 + z^2)*Log[1 + z])/(2*(1 + z)) + 3*(1 + z)*Log[z]*Log[1 + z] + 
 (4*(1 + z^2)*Log[2]*Log[z]*Log[1 + z])/(1 + z) + (4*(1 + z^2)*Log[1 - z]*Log[z]*Log[1 + z])/(1 + z) + ((1 + z^2)*Log[z]^2*Log[1 + z])/(2*(1 + z)) + (3*(1 + z^2)*Log[z]*Log[1 + z]^2)/(1 + z) - 
 ((1 + z^2)*Log[1 + z]^3)/(1 + z) + 3*(1 + z)*PolyLog[2, -z] + (4*(1 + z^2)*Log[2]*PolyLog[2, -z])/(1 + z) + (4*(1 + z^2)*Log[1 - z]*PolyLog[2, -z])/(1 + z) - ((1 + z^2)*Log[z]*PolyLog[2, -z])/(1 + z) + 
 (3 + z)*PolyLog[2, z] - ((1 + z^2)*Log[z]*PolyLog[2, z])/(1 + z) - (4*(1 + z^2)*PolyLog[3, 1 - z])/(1 + z) + (9*(1 + z^2)*PolyLog[3, -z])/(1 + z) + (4*(1 + z^2)*PolyLog[3, z])/(1 + z) + 
 (6*(1 + z^2)*PolyLog[3, z/(1 + z)])/(1 + z) + (2*(1 + z^2)*PolyLog[3, 1 - z^2])/(1 + z) + (Pi^2*(-3 - 2*z + z^2) - 15*(3 + 2*Zeta[3] + z^2*(-3 + 2*Zeta[3])))/(12*(1 + z)))  ) * REG + (CA - 2 CF) CF * ( 1/ep * (0) + (0)  ) * PLUS + (CA - 2 CF) CF * ( 1/ep * (0) + (0)  ) * DELTA ,
  ISR[z, 7] -> 2*( (   TR*CF* ( 1/ep * ((-5*(-1 + z))/2 + ((1 + 3*z)*Log[z])/2 + ((-1 - z)*Log[z]^2)/2 + Log[2]*(((-1 + z)*(4 + 7*z + 4*z^2))/(6*z) + (-1 - z)*Log[z])) + (15 - (Pi^2*(1 + 3*z))/3 + 10*(-1 + z)*Log[1 - z] + (2*(3 + Pi^2)*(1 + z)*Log[z])/3 + ((-1 - 7*z)*Log[z]^2)/4 + (5*(1 + z)*Log[z]^3)/6 + Log[2]^2*((-7*(-1 + z)*(4 + 7*z + 4*z^2))/(12*z) + (7*(1 + z)*Log[z])/2) + 
 Log[2]*((-46 + 3*(-59 + 4*Pi^2)*z + 3*(59 + 4*Pi^2)*z^2 + 46*z^3)/(18*z) + (2 + 8/(3*z) - 2*z - (8*z^2)/3)*Log[1 - z] + (-1 - 5*z)*Log[z] + 3*(1 + z)*Log[z]^2) + (2 + 6*z - 4*(1 + z)*Log[2])*PolyLog[2, z] - 
 4*(1 + z)*PolyLog[3, z] + 4*Zeta[3] + z*(-15 + 4*Zeta[3])) ) + TR*CA*(   1/ep* (7/9 - z/18 + (2*(-1 + 2*z - z^2 + z^3)*Log[2])/(3*z) + ((1 + z)*Log[z])/3) + ((3*z*(25 + z) + 4*Pi^2*(-1 + z - 2*z^2 + z^3))/(18*z) + 2*(-2 + z^(-1) + z - z^2)*Log[2]^2 + (2*(-14 + z)*Log[1 - z])/9 + ((1 + 9*z - 16*z^2)*Log[z])/(18 - 18*z) + ((-1 - z)*Log[z]^2)/2 + 
 Log[2]*((9 - 23/z - 21*z + 23*z^2)/9 - (8*(-1 + 2*z - z^2 + z^3)*Log[1 - z])/(3*z) - (4*(1 + z)*Log[z])/3) + (4*(1 + z)*PolyLog[2, z])/3)  )    ) *REG + (   TR*CF* ( 1/ep * ( 0 ) + ( 0 ) ) + TR*CA*(   1/ep* ( 275/216 - Pi^2/18 - Log[2]^2 + (5*Log[Emax/E1])/9 + (2*Log[2]*Log[Emax/E1])/3 ) + ( 509/216 + (97*Pi^2)/432 - (265*Log[2])/108 - (5*Pi^2*Log[2])/18 + (59*Log[2]^2)/18 + (32*Log[2]^3)/9 - (83*Log[Emax/E1])/54 + 
 (4*Pi^2*Log[Emax/E1])/9 - (2*Log[2]*Log[Emax/E1])/3 + 2*Log[2]^2*Log[Emax/E1] - (10*Log[Emax/E1]^2)/9 - (4*Log[2]*Log[Emax/E1]^2)/3 - (11*Zeta[3])/4  )  )    ) * DELTA + (   TR*CF* ( 1/ep * (0) + (0) ) + TR*CA*(   1/ep* (-5/9 - (2*Log[2])/3) + ((-2*(16 + Pi^2))/9 + (2*Log[2])/3 + 2*Log[2]^2)  )    ) * PLUS ),
  ISR[z, 8] -> ( CA * TR * ( 1/ep* ((-134 + 153*z - 45*z^2 + 26*z^3 + 3*Pi^2*(2 + z^2))/(18*z) + (-3 - z/2)*Log[z]^2 + Log[2]*(((-1 + z)*(31 + 7*z + 4*z^2))/(6*z) + (-2 + 2/z + z)*Log[1 - z] + (-4 - z)*Log[z]) + 
 Log[z]*(-(44 + 3*z^2)/(6*z) + (2 + 2/z + z)*Log[1 + z]) + (2 + 2/z + z)*PolyLog[2, -z]  -(((2 - 2*z + z^2)*Log[2])/z) Log[Emax/E1] ) + ( (-2*(-134 + 153*z - 45*z^2 + 26*z^3 + 3*Pi^2*(2 + z^2))*Log[1 - z])/(9*z) + ((34 + 5*z)*Log[z]^3)/6 + Log[2]^2*((-7*(-1 + z)*(31 + 7*z + 4*z^2))/(12*z) + (7 - 7/z - (7*z)/2)*Log[1 - z] + (7*(4 + z)*Log[z])/2) - 
 (Pi^2*(2 + 2*z + z^2)*Log[1 + z])/(2*z) + (2 + 2/z + z)*Log[1 + z]^3 + Log[z]^2*(2 + 22/z + (19*z)/4 + (2*z^2)/3 + (-1 + z^(-1) + z/2)*Log[1 - z] + (-1 - z^(-1) - z/2)*Log[1 + z]) + 
 Log[z]*((428 + 357*z + 117*z^2 + 52*z^3 + 24*Pi^2*(-1 + 4*z))/(18*z) - (2*(19 + 21*z + 6*z^2 + 4*z^3)*Log[1 + z])/(3*z) + (-6 - 6/z - 3*z)*Log[1 + z]^2 + 
   Log[1 - z]*(8 - 22/(3*z) - 2*z + (4*z^2)/3 + (-8 - 8/z - 4*z)*Log[1 + z])) + Log[2]*((169 - 219*z + 111*z^2 - 61*z^3 + 3*Pi^2*(-2 + 6*z + z^2))/(9*z) - (2*(-1 + z)*(34 + 7*z + 4*z^2)*Log[1 - z])/(3*z) + 
   (6 - 6/z - 3*z)*Log[1 - z]^2 + (16 + 3*z)*Log[z]^2 + Log[z]*((2*(9 + 55/z + 9*z + 2*z^2))/3 + (-8 - 8/z - 4*z)*Log[1 + z])) + 
 ((-2*(19 + 21*z + 6*z^2 + 4*z^3))/(3*z) + (-8 - 8/z - 4*z)*Log[2] + (-8 - 8/z - 4*z)*Log[1 - z] + (-2 + 6/z + 3*z)*Log[z])*PolyLog[2, -z] + 
 (8 - 110/(3*z) - 4*z + (4*z^2)/3 - 4*(4 + z)*Log[2] + (2 + 2/z + z)*Log[z])*PolyLog[2, z] + (10 + 6/z + 3*z)*PolyLog[3, 1 - z] + (-10 - 26/z - 13*z)*PolyLog[3, -z] + (-30 - 2/z - 5*z)*PolyLog[3, z] - 
 (6*(2 + 2*z + z^2)*PolyLog[3, z/(1 + z)])/z + (-4 - 4/z - 2*z)*PolyLog[3, 1 - z^2] + (610 - 178*z^3 - 6*Pi^2*(-47 + 24*z - 3*z^2 + 4*z^3) + 3*z^2*(-59 + 72*Zeta[3]) + 3*z*(-85 + 468*Zeta[3]))/(54*z) ) + (Log[2]*(-4 + z*(4 - 14*Log[2]) + 14*Log[2] + 7*z^2*Log[2] + 4*(2 - 2*z + z^2)*Log[1 - z]))/(2*z) Log[Emax/E1] + ((2 - 2*z + z^2)*Log[2])/z Log[Emax/E1]^2 ) + CF * TR * (  1/ep * ((-3*(1 + z))/4 + (1 - z/4)*Log[z] + ((2 - z)*Log[z]^2)/4 + Log[2]*((11 - 9/z - 5*z)/2 + (-6 + 6/z + 3*z)*Log[1 - z] + (1 - z/2)*Log[z]) + (-3*(2 - 2*z + z^2)*Log[2])/z Log[Emax/E1] ) + (((9*z*(1 + z) + 2*Pi^2*(2 - 2*z + z^2))*Log[1 - z])/(3*z) + (7/4 + (Pi^2*(-2 + z))/3 + z)*Log[z] + (-2 - (3*z)/8)*Log[z]^2 + (5*(-2 + z)*Log[z]^3)/12 + 
 Log[2]^2*(-71/4 + 57/(4*z) + 8*z + (19 - 19/z - (19*z)/2)*Log[1 - z] + (7*(-2 + z)*Log[z])/4) + 
 Log[2]*((4*Pi^2*(3 - 4*z + 2*z^2) - 3*(48 - 57*z + 10*z^2))/(6*z) + (-28 + 24/z + 10*z)*Log[1 - z] + (18 - 18/z - 9*z)*Log[1 - z]^2 + (-5 - z/2)*Log[z] + (3*(-2 + z)*Log[z]^2)/2) + 
 (4 - z + (4 - 2*z)*Log[2])*PolyLog[2, z] + (4 - 2*z)*PolyLog[3, z] + (-4*Pi^2*(3 - z + z^2) + 3*z*(-19 - 16*Zeta[3] + z*(-19 + 8*Zeta[3])))/(12*z)) + (-4*Pi^2*(2 - 2*z + z^2) + 3*Log[2]*(-12 + 12*z + 38*Log[2] - 38*z*Log[2] + 19*z^2*Log[2]) + 36*(2 - 2*z + z^2)*Log[2]*Log[1 - z])/(6*z) Log[Emax/E1] + (3*(2 - 2*z + z^2)*Log[2])/z Log[Emax/E1]^2 ) ) *REG,
  ISR[z, 9] -> (CA*CF*(1/ep*((13 - 3*(9 + Pi^2)*z + 3*(27 + Pi^2)*z^2 - (67 + 6*Pi^2)*z^3)/(9*z) + (1/2 + 3*z)*Log[z]^2 + Log[2]*(-((-1 + z)*(4 + 7*z + 31*z^2))/(6*z) + (1 - 2*z + 2*z^2)*Log[1 - z] + (1 + 4*z)*Log[z]) + 
 Log[z]*(1/2 + 4/(3*z) + 6*z + (1 - 2*z + 2*z^2)*Log[1 - z] + (-1 - 2*z - 2*z^2)*Log[1 + z]) + (-1 - 2*z - 2*z^2)*PolyLog[2, -z] + (1 - 2*z + 2*z^2)*PolyLog[2, z] + (-1 + 2*z - 2*z^2)*Log[2] Log[Emax/E1] ) + ((4*(-13 + 3*(9 + Pi^2)*z - 3*(27 + Pi^2)*z^2 + (67 + 6*Pi^2)*z^3)*Log[1 - z])/(9*z) + ((-5 - 34*z)*Log[z]^3)/6 + Log[2]^2*((7*(-1 + z)*(4 + 7*z + 31*z^2))/(12*z) + (-7/2 + 7*z - 7*z^2)*Log[1 - z] - (7*(1 + 4*z)*Log[z])/2) + 
 (Pi^2*(1 + 2*z + 2*z^2)*Log[1 + z])/2 + (-1 - 2*z - 2*z^2)*Log[1 + z]^3 + Log[z]^2*(-13/4 - 4/z - 22*z - (11*z^2)/3 + (1/2 + z + z^2)*Log[1 + z]) + 
 Log[z]*(-41/6 - 82/(9*z) - 31*z - (134*z^2)/9 - (2*Pi^2*(1 + 6*z))/3 + (-4 + 8*z - 8*z^2)*Log[1 - z]^2 + (5 + 8/(3*z) + 16*z + (44*z^2)/3)*Log[1 + z] + (3 + 6*z + 6*z^2)*Log[1 + z]^2 + 
   Log[1 - z]*(-3 + 4/(3*z) + 8*z - (22*z^2)/3 + (4 + 8*z + 8*z^2)*Log[1 + z])) + Log[2]*((-134 + 3*(83 + 6*Pi^2)*z - 42*(13 + 2*Pi^2)*z^2 + (431 + 60*Pi^2)*z^3)/(18*z) + (-3 - 8/(3*z) - 16*z + (62*z^2)/3)*Log[1 - z] + 
   (-3 + 6*z - 6*z^2)*Log[1 - z]^2 + (-3 - 16*z)*Log[z]^2 + Log[z]*(-7 - 20/(3*z) - 34*z - (22*z^2)/3 + (-4 + 8*z - 8*z^2)*Log[1 - z] + (4 + 8*z + 8*z^2)*Log[1 + z])) + 
 (5 + 8/(3*z) + 16*z + (44*z^2)/3 + (4 + 8*z + 8*z^2)*Log[2] + (4 + 8*z + 8*z^2)*Log[1 - z] + (1 - 6*z + 2*z^2)*Log[z])*PolyLog[2, -z] + 
 (-1 + 20/(3*z) + 32*z - (22*z^2)/3 - 8*(-3 + z)*z*Log[2] + (-4 + 8*z - 8*z^2)*Log[1 - z] - 4*z*Log[z])*PolyLog[2, z] + (-9 + 2*z - 18*z^2)*PolyLog[3, 1 - z] + (5 + 26*z + 10*z^2)*PolyLog[3, -z] + (4 + 32*z)*PolyLog[3, z] + 
 6*(1 + 2*z + 2*z^2)*PolyLog[3, z/(1 + z)] + (2 + 4*z + 4*z^2)*PolyLog[3, 1 - z^2] + (-236 + 6*Pi^2*(-4 + 3*z - 18*z^2 + 11*z^3) + z^3*(398 - 270*Zeta[3]) - 3*z*(7 + 81*Zeta[3]) - 3*z^2*(47 + 144*Zeta[3]))/(27*z)) + (Log[2]*(2 - 14*z*Log[2] + 14*z^2*Log[2] + Log[128] + (4 - 8*z + 8*z^2)*Log[1 - z]))/2 Log[Emax/E1] + (1 - 2*z + 2*z^2)*Log[2] Log[Emax/E1]^2  ) + CF*CF*(1/ep*((-3*(1 + 5*z) + Pi^2*(4 - 8*z + 8*z^2))/12 + (-3/4 + (-1 + 2*z - 2*z^2)*Log[1 - z])*Log[z] + (3/4 - (3*z)/2 + z^2)*Log[z]^2 + Log[2]*((-5 + 11*z - 9*z^2)/2 + (3 - 6*z + 6*z^2)*Log[1 - z] + (1/2 - z)*Log[z]) + 
 (-1 + 2*z - 2*z^2)*PolyLog[2, z] -3*(1 - 2*z + 2*z^2)*Log[2] Log[Emax/E1] ) + (Pi^2*(-1/3 + z - z^2) + ((3 + 15*z + Pi^2*(-2 + 4*z - 4*z^2))*Log[1 - z])/3 + ((9 - 21*z - 4*Pi^2*(5 - 10*z + 8*z^2))/12 + Log[1 - z] + (4 - 8*z + 8*z^2)*Log[1 - z]^2)*Log[z] + 
 (9/8 + z + (1/2 - z + z^2)*Log[1 - z])*Log[z]^2 + ((-19 + 38*z - 28*z^2)*Log[z]^3)/12 + Log[2]^2*(8 - (71*z)/4 + (57*z^2)/4 - (19*(1 - 2*z + 2*z^2)*Log[1 - z])/2 + (7*(-1 + 2*z)*Log[z])/4) + 
 Log[2]*((-4*Pi^2*(-1 + z)^2 - 3*(9 - 50*z + 39*z^2))/6 + (7 - 22*z + 18*z^2)*Log[1 - z] - 9*(1 - 2*z + 2*z^2)*Log[1 - z]^2 + (2*(2 + z) + (4 - 8*z + 8*z^2)*Log[1 - z])*Log[z] + (-7/2 + 7*z - 4*z^2)*Log[z]^2) + 
 (-2 + (6 - 12*z + 8*z^2)*Log[2] + (4 - 8*z + 8*z^2)*Log[1 - z] + (-1 + 2*z - 2*z^2)*Log[z])*PolyLog[2, z] + (4 - 8*z + 8*z^2)*PolyLog[3, 1 - z] + (9 - 18*z + 14*z^2)*PolyLog[3, z] + 4*z*(-2 + Zeta[3]) - 2*Zeta[3] + (Pi^2*(-4 + 8*z - 8*z^2) + 3*Log[2]*(6 + 19*Log[2] - 38*z*Log[2] + 38*z^2*Log[2]) + 36*(1 - 2*z + 2*z^2)*Log[2]*Log[1 - z])/6 Log[Emax/E1] + 3*(1 - 2*z + 2*z^2)*Log[2] Log[Emax/E1]^2 ) ))*REG, FSR[1] -> CF^2*(715/32 - (7*Pi^4)/30 + (17*Log[2])/8 + Pi^2*Log[2] - (63*Log[2]^2)/16 - (7*Pi^2*Log[2]^2)/6 + (31/16 + (9*Log[2])/8 + (Pi^2*Log[2])/3 - 2*Zeta[3])/ep + 16*Log[2]*Zeta[3]) + CA*CF*(-2281/48 - (119*Pi^2)/144 + (173*Pi^4)/480 - (1247*Log[2])/108 + (161*Pi^2*Log[2])/36 - (19*Log[2]^2)/36 - (11*Pi^2*Log[2]^2)/12 - (176*Log[2]^3)/9 - Log[2]^4/12 - 2*PolyLog[4, 1/2] + (25*Zeta[3])/24 - (13*Log[2]*Zeta[3])/4 + (-1015/108 + Pi^2/8 - (11*Log[2])/4 + (Pi^2*Log[2])/3 + (11*Log[2]^2)/2 + (19*Zeta[3])/8)/ep) + CA*CF*(((-64 + 3*Pi^2 - 66*Log[2])*(Log[Emax] - Log[En]))/(18*ep) + ((Log[Emax] - Log[En])*(766 + 36*Log[2] - 1188*Log[2]^2 - 12*Pi^2*(22 + 6*Log[2]) - 12*(-64 + 3*Pi^2 - 66*Log[2])*(Log[Emax] - Log[En]) + 594*Zeta[3]))/108)  , FSR[2] -> CF*TR*(2773/216 + (35*Pi^2)/72 + (43*Log[2])/27 - (13*Pi^2*Log[2])/9 + (32*Log[2]^2)/9 + (64*Log[2]^3)/9 + (329/108 + Log[2] - 2*Log[2]^2)/ep + (19*Zeta[3])/6) + CF*TR*((2*(5 + 6*Log[2])*(Log[Emax] - Log[En]))/(9*ep) - ((83 - 24*Pi^2 + 36*Log[2] - 108*Log[2]^2 + 12*(5 + 6*Log[2])*(Log[Emax] - Log[En]))*(Log[Emax] - Log[En]))/27) , FSR[3] ->CF^2*(-335/8 + (5*Pi^2)/3 - (14*Pi^4)/45 + 13*Log[2] - 2*Pi^2*Log[2] + (-13/4 + Pi^2/2 - 2*Zeta[3])/ep + 39*Zeta[3] + 8*Log[2]*Zeta[3]) + CA*CF*(335/16 - (5*Pi^2)/6 + (7*Pi^4)/45 - (13*Log[2])/2 + Pi^2*Log[2] - (39*Zeta[3])/2 - 4*Log[2]*Zeta[3] + (13/8 - Pi^2/4 + Zeta[3])/ep)   , FSR[4] ->CF*TR*(79/8 + Pi^2/6 + (3/4 + Log[2]/3)/ep + (19*Log[2])/16 - (Pi^2*Log[2])/3 - (11*Log[2]^2)/12) +  CA*TR*(707/216 + (3*Pi^2)/16 + (19*Log[2])/432 - (11*Pi^2*Log[2])/18 + (341*Log[2]^2)/144 + (32*Log[2]^3)/9 + (275/216 - Pi^2/18 + (25*Log[2])/72 - Log[2]^2)/ep - (11*Zeta[3])/4) + CA*TR*(((5 + 6*Log[2])*(Log[Emax] - Log[En]))/(9*ep) - ((83 - 24*Pi^2 + 36*Log[2] - 108*Log[2]^2 + 12*(5 + 6*Log[2])*(Log[Emax] - Log[En]))*(Log[Emax] - Log[En]))/54) ,FSR[5] ->CA^2*(-335/8 - (83*Pi^2)/144 + (71*Pi^4)/1440 + (845*Log[2])/108 + (187*Pi^2*Log[2])/36 - (169*Log[2]^2)/18 - (25*Pi^2*Log[2]^2)/12 - (176*Log[2]^3)/9 - Log[2]^4/12 - 2*PolyLog[4, 1/2] + (-1895/216 + (11*Pi^2)/36 - (11*Log[2])/36 + (2*Pi^2*Log[2])/3 + (11*Log[2]^2)/2 - Zeta[3]/8)/ep + (121*Zeta[3])/8 + (59*Log[2]*Zeta[3])/4) + CA^2*(((-64 + 3*Pi^2 - 66*Log[2])*(Log[Emax] - Log[En]))/(18*ep) + ((Log[Emax] - Log[En])*(383 + 18*Log[2] - 594*Log[2]^2 - 6*Pi^2*(22 + 6*Log[2]) - 6*(-64 + 3*Pi^2 - 66*Log[2])*(Log[Emax] - Log[En]) + 297*Zeta[3]))/54)   }

